Matrices, bases and matrix elements for cubic double crystallographic groups

Matrices of the irreducible representations of double crystallographic point groups O, Td, Ox{1,I} and Tdx{1,I} are derived. The characteristic polynomials (spinor bases) up to the sixth power are obtained. The method for the derivation of the general form of an arbitrary matrix element of a vector/tensor quantity is developed; as an application, the kp matrix elements are calculated. It is demonstrated that the other known method for obtaining the bases of the irreducible representations of the double groups (LS-diagonalization of a linear combination of spherical harmonics) is unreliable.

==> test.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 8.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[     16414,        489]
NotebookOptionsPosition[     14516,        428]
NotebookOutlinePosition[     14852,        443]
CellTagsIndexPosition[     14809,        440]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
Elementary usage and testing of the data stored in the file supMat.ma\
\>", "Title",
 CellChangeTimes->{{3.547555639723763*^9, 3.5475556629043217`*^9}, {
  3.547753016249757*^9, 3.5477530176821623`*^9}, {3.5478132805991373`*^9, 
  3.547813283510983*^9}}],

Cell["\<\
Warning : do not forget to erase the first line of the supMat.ma before \
proceeding!
First we input all irreps-matrices together with the transformation \
parameters:\
\>", "Text",
 CellChangeTimes->{{3.547555674472527*^9, 3.547555726050673*^9}, {
  3.547808907790627*^9, 3.547808952204995*^9}}],

Cell[BoxData[
 RowBox[{"<<", "\"\<supMat.ma\>\""}]], "Input",
 CellChangeTimes->{{3.547554898004081*^9, 3.5475549395553226`*^9}}],

Cell["\<\
 < --the file supMat.max is available from the source of the article on \
arXiv.org\
\>", "Text",
 CellChangeTimes->{{3.547555743488302*^9, 3.547555750872869*^9}}],

Cell["\<\
Here is the set of  transformation parameters whcih corresponds to the second \
element of the third class of the Td group. The structure of these parameters \
is explained in the article :\
\>", "Text",
 CellChangeTimes->{{3.547752772224991*^9, 3.547752886851823*^9}, 
   3.547752974960556*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
  "transParamsTd", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
  "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]], "Input",
 CellChangeTimes->{{3.5475559162908907`*^9, 3.547555948803132*^9}, 
   3.547808969403227*^9}],

Cell["Here is the corresponding  set for the group O :", "Text",
 CellChangeTimes->{{3.547752890009527*^9, 3.547752910765655*^9}, {
  3.547752958964858*^9, 3.547752982144157*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
  "transParamsO", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
  "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]], "Input",
 CellChangeTimes->{3.547556369799879*^9, 3.5478089770890913`*^9}],

Cell[TextData[{
 "Here is the matrix from the irrep ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[CapitalGamma]", "6"], TraditionalForm]]],
 " which corresponds to the transformation parameters written above:"
}], "Text",
 CellChangeTimes->{{3.547752152228001*^9, 3.547752199583438*^9}, {
  3.547752248571918*^9, 3.547752306587007*^9}, {3.547809220434898*^9, 
  3.547809229422946*^9}, {3.5478129438196363`*^9, 3.5478129447478933`*^9}}],

Cell[BoxData[
 RowBox[{"MatrixForm", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
    "irrepsPauli", "\[LeftDoubleBracket]", "6", "\[RightDoubleBracket]"}], 
    "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
   "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], "]"}]], "Input",
 CellChangeTimes->{{3.547556475164363*^9, 3.5475564929739656`*^9}, 
   3.547808980511042*^9, {3.547809037864546*^9, 3.547809041380867*^9}}],

Cell[TextData[{
 "And here is the corresponding matrix from the irrep  ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[CapitalGamma]", "7"], TraditionalForm]]],
 ":"
}], "Text",
 CellChangeTimes->{{3.547752152228001*^9, 3.547752199583438*^9}, 
   3.547752248571918*^9, {3.54775231360213*^9, 3.547752336578067*^9}, {
   3.5477523668807287`*^9, 3.547752375153516*^9}, {3.547809207059486*^9, 
   3.5478092108068*^9}}],

Cell[BoxData[
 RowBox[{"MatrixForm", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
    "irrepsPauli", "\[LeftDoubleBracket]", "7", "\[RightDoubleBracket]"}], 
    "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
   "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], "]"}]], "Input",
 CellChangeTimes->{
  3.547556475164363*^9, {3.5477523391233597`*^9, 3.547752358963883*^9}, 
   3.547808984672945*^9, {3.547809046011866*^9, 3.547809048836667*^9}}],

Cell[TextData[{
 "And here is the corresponding matrix from the irrep  ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[CapitalGamma]", "8"], TraditionalForm]]],
 ":"
}], "Text",
 CellChangeTimes->{{3.547752152228001*^9, 3.547752199583438*^9}, 
   3.547752248571918*^9, {3.54775231360213*^9, 3.547752336578067*^9}, {
   3.5477523668807287`*^9, 3.547752387904944*^9}, {3.547809180113887*^9, 
   3.547809200333335*^9}}],

Cell[BoxData[
 RowBox[{"MatrixForm", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
    "irrepsPauli", "\[LeftDoubleBracket]", "8", "\[RightDoubleBracket]"}], 
    "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
   "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], "]"}]], "Input",
 CellChangeTimes->{
  3.547556475164363*^9, {3.5475566720248137`*^9, 3.547556693929172*^9}, {
   3.5478089882967567`*^9, 3.547809030613379*^9}}],

Cell[TextData[{
 "Analogously you can extract matrices from the arrays irrepsCartanTd, \
irrepsCartanOxI, and irrepsCartanTdxI, for example, here is one of the \
matrices of the ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["\[CapitalGamma]", "7"], "-"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " representation:"
}], "Text",
 CellChangeTimes->{{3.5477524361208477`*^9, 3.5477524779674053`*^9}, {
  3.5477525235029573`*^9, 3.5477525710041113`*^9}, {3.5478090993529997`*^9, 
  3.547809166895896*^9}}],

Cell[BoxData[
 RowBox[{"MatrixForm", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"irrepsCartanTdxI", "\[LeftDoubleBracket]", 
     RowBox[{"8", "+", "7"}], "\[RightDoubleBracket]"}], 
    "\[LeftDoubleBracket]", "13", "\[RightDoubleBracket]"}], 
   "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], "]"}]], "Input",
 CellChangeTimes->{{3.547752500402701*^9, 3.547752512640232*^9}, {
  3.54780906181953*^9, 3.547809082620191*^9}}],

Cell["\<\
In the maxima version of this program I have provided a simple code fro \
calculating multiplication tables of the irreps. I am not so fluent in \
Mathematica as 6 years ago (when I abandoned it), so give me a little more \
time for updating this file with the multiplication tables code.\
\>", "Text",
 CellChangeTimes->{{3.547752575101248*^9, 3.547752734679969*^9}, {
  3.547752988827938*^9, 3.5477529889227457`*^9}}],

Cell[BoxData[
 RowBox[{"Length", "[", 
  RowBox[{
  "irrepsPauli", "\[LeftDoubleBracket]", "8", "\[RightDoubleBracket]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.547810388311631*^9, 3.547810406500599*^9}}],

Cell[CellGroupData[{

Cell["Characters", "Subsubtitle",
 CellChangeTimes->{{3.54781190496073*^9, 3.547811917492608*^9}}],

Cell["Traces of O and Td  double groups in the Pauli gauge :", "Text",
 CellChangeTimes->{{3.547811864772565*^9, 3.5478119011159267`*^9}}],

Cell[BoxData[
 RowBox[{"MatrixForm", "[", 
  RowBox[{"Map", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Tr", "[", 
      RowBox[{"First", "[", "#", "]"}], "]"}], "&"}], ",", " ", "irrepsPauli",
     ",", 
    RowBox[{"{", "2", "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.547811741633852*^9, 3.5478118523469763`*^9}},
 CellID->1903859721],

Cell["\<\
Traces of  the Td  double group in the Cartani gauge :\
\>", "Text",
 CellChangeTimes->{{3.547811864772565*^9, 3.5478119011159267`*^9}, {
  3.5478119323108597`*^9, 3.547811943470779*^9}}],

Cell[BoxData[
 RowBox[{"MatrixForm", "[", 
  RowBox[{"Map", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Tr", "[", 
      RowBox[{"First", "[", "#", "]"}], "]"}], "&"}], ",", " ", 
    "irrepsCartanTd", ",", 
    RowBox[{"{", "2", "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.547811741633852*^9, 3.5478118523469763`*^9}, {
  3.5478119672242203`*^9, 3.5478119751601543`*^9}},
 CellID->1399472076],

Cell["\<\
Traces of  the O\[CircleTimes] {1,\[DoubleStruckCapitalI]} double group in \
the Cartani gauge :\
\>", "Text",
 CellChangeTimes->{{3.547811864772565*^9, 3.5478119011159267`*^9}, {
  3.5478119323108597`*^9, 3.547811943470779*^9}, {3.547812020587985*^9, 
  3.547812073922752*^9}}],

Cell[BoxData[
 RowBox[{"MatrixForm", "[", 
  RowBox[{"Map", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Tr", "[", 
      RowBox[{"First", "[", "#", "]"}], "]"}], "&"}], ",", " ", 
    "irrepsCartanOxI", ",", 
    RowBox[{"{", "2", "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.547812091231245*^9, 3.547812095127989*^9}}],

Cell["\<\
Traces of  theTd\[CircleTimes] {1,\[DoubleStruckCapitalI]} double group in \
the Cartani gauge :\
\>", "Text",
 CellChangeTimes->{{3.547811864772565*^9, 3.5478119011159267`*^9}, {
  3.5478119323108597`*^9, 3.547811943470779*^9}, {3.547812020587985*^9, 
  3.547812073922752*^9}, {3.547812141746119*^9, 3.547812142058248*^9}}],

Cell[BoxData[
 RowBox[{"MatrixForm", "[", 
  RowBox[{"Map", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Tr", "[", 
      RowBox[{"First", "[", "#", "]"}], "]"}], "&"}], ",", " ", 
    "irrepsCartanTdxI", ",", 
    RowBox[{"{", "2", "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.547812129484249*^9, 3.547812130404622*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Multiplication Tables", "Subsubtitle",
 CellChangeTimes->{{3.547812216571705*^9, 3.547812230708612*^9}}],

Cell[BoxData[
 RowBox[{"Length", "[", 
  RowBox[{"fl6", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{
     "irrepsPauli", "\[LeftDoubleBracket]", "6", "\[RightDoubleBracket]"}], 
     ",", "1"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.547810680243244*^9, 3.547810698021475*^9}}],

Cell[BoxData[
 RowBox[{"Here", "  ", "are", " ", "all", " ", "48", " ", "matrices", " ", 
  "of", " ", "the", " ", "irrep", 
  RowBox[{
   FormBox[
    SubscriptBox["\[CapitalGamma]", "6"],
    TraditionalForm], " ", ":"}]}]], "Text",
 CellChangeTimes->{{3.547812924361787*^9, 3.547812989643016*^9}}],

Cell[BoxData[
 RowBox[{"MatrixForm", "/@", "fl6"}]], "Input",
 CellChangeTimes->{{3.547810704435651*^9, 3.547810710202511*^9}}],

Cell[BoxData[
 RowBox[{"And", " ", "here", " ", "is", " ", "the", " ", "corresponding", " ",
   "multiplication", " ", 
  RowBox[{"table", ":"}]}]], "Text",
 CellChangeTimes->{{3.547812924361787*^9, 3.547813029262453*^9}}],

Cell[BoxData[
 RowBox[{"MatrixForm", "[", 
  RowBox[{"mt6", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"First", "[", 
      RowBox[{"Flatten", "[", 
       RowBox[{"Position", "[", 
        RowBox[{"fl6", ",", 
         RowBox[{
          RowBox[{
          "fl6", "\[LeftDoubleBracket]", "ii", "\[RightDoubleBracket]"}], ".", 
          RowBox[{
          "fl6", "\[LeftDoubleBracket]", "jj", "\[RightDoubleBracket]"}]}]}], 
        "]"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"ii", ",", 
       RowBox[{"Length", "[", "fl6", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"jj", ",", 
       RowBox[{"Length", "[", "fl6", "]"}]}], "}"}]}], "]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.547812488184163*^9, 3.5478126366579943`*^9}, {
  3.5478126854966288`*^9, 3.547812747695939*^9}}],

Cell[BoxData[
 RowBox[{"Below", " ", "I", " ", "get", " ", "the", " ", "multiplication", 
  " ", "tables", " ", "for", " ", "the", " ", "irreps", " ", 
  FormBox[
   SubscriptBox["\[CapitalGamma]", "7"],
   TraditionalForm], " ", "and", " ", 
  SubscriptBox["\[CapitalGamma]", "8"], " ", "and", " ", "realize", " ", 
  "that", " ", "they", " ", "coincide", " ", "with", " ", "the", " ", 
  "multiplication", " ", "table", " ", "for", " ", 
  RowBox[{
   FormBox[
    SubscriptBox["\[CapitalGamma]", "6"],
    TraditionalForm], ":"}]}]], "Text",
 CellChangeTimes->{{3.5478130456183662`*^9, 3.547813189191353*^9}}],

Cell[BoxData[
 RowBox[{"Length", "[", 
  RowBox[{"fl7", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{
     "irrepsPauli", "\[LeftDoubleBracket]", "7", "\[RightDoubleBracket]"}], 
     ",", "1"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.547812810964958*^9, 3.547812814017666*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"MatrixForm", "[", 
   RowBox[{"mt7", "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"First", "[", 
       RowBox[{"Flatten", "[", 
        RowBox[{"Position", "[", 
         RowBox[{"fl7", ",", 
          RowBox[{
           RowBox[{
           "fl7", "\[LeftDoubleBracket]", "ii", "\[RightDoubleBracket]"}], 
           ".", 
           RowBox[{
           "fl7", "\[LeftDoubleBracket]", "jj", "\[RightDoubleBracket]"}]}]}],
          "]"}], "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"ii", ",", 
        RowBox[{"Length", "[", "fl7", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"jj", ",", 
        RowBox[{"Length", "[", "fl7", "]"}]}], "}"}]}], "]"}]}], "]"}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.547812768823037*^9, 3.547812784134652*^9}, 
   3.5478128292375937`*^9}],

Cell[BoxData[
 RowBox[{"mt7", "\[Equal]", "mt6"}]], "Input",
 CellChangeTimes->{{3.547812834386079*^9, 3.547812838866642*^9}}],

Cell[BoxData[
 RowBox[{"Length", "[", 
  RowBox[{"fl8", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{
     "irrepsPauli", "\[LeftDoubleBracket]", "8", "\[RightDoubleBracket]"}], 
     ",", "1"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.547812849403205*^9, 3.547812853603079*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"MatrixForm", "[", 
   RowBox[{"mt8", "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"First", "[", 
       RowBox[{"Flatten", "[", 
        RowBox[{"Position", "[", 
         RowBox[{"fl8", ",", 
          RowBox[{
           RowBox[{
           "fl8", "\[LeftDoubleBracket]", "ii", "\[RightDoubleBracket]"}], 
           ".", 
           RowBox[{
           "fl8", "\[LeftDoubleBracket]", "jj", "\[RightDoubleBracket]"}]}]}],
          "]"}], "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"ii", ",", 
        RowBox[{"Length", "[", "fl8", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"jj", ",", 
        RowBox[{"Length", "[", "fl8", "]"}]}], "}"}]}], "]"}]}], "]"}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.5478128733326*^9, 3.547812887925301*^9}}],

Cell[BoxData[
 RowBox[{"mt8", "\[Equal]", "mt6"}]], "Input",
 CellChangeTimes->{{3.547812899144877*^9, 3.547812899585043*^9}}],

Cell["\<\
I hope the reader understands how to do the same for other considered groups \
....\
\>", "Text",
 CellChangeTimes->{{3.547813200205118*^9, 3.547813242805983*^9}}]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1280, 949},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"8.0 for Linux x86 (64-bit) (February 23, 2011)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 264, 5, 163, "Title"],
Cell[846, 29, 306, 7, 53, "Text"],
Cell[1155, 38, 129, 2, 30, "Input"],
Cell[1287, 42, 173, 4, 32, "Text"],
Cell[1463, 48, 305, 6, 32, "Text"],
Cell[1771, 56, 272, 6, 30, "Input"],
Cell[2046, 64, 179, 2, 32, "Text"],
Cell[2228, 68, 243, 5, 30, "Input"],
Cell[2474, 75, 437, 9, 32, "Text"],
Cell[2914, 86, 431, 9, 30, "Input"],
Cell[3348, 97, 414, 10, 32, "Text"],
Cell[3765, 109, 456, 10, 30, "Input"],
Cell[4224, 121, 416, 10, 32, "Text"],
Cell[4643, 133, 436, 10, 30, "Input"],
Cell[5082, 145, 532, 13, 32, "Text"],
Cell[5617, 160, 432, 9, 30, "Input"],
Cell[6052, 171, 429, 7, 53, "Text"],
Cell[6484, 180, 208, 5, 30, "Input"],
Cell[CellGroupData[{
Cell[6717, 189, 98, 1, 35, "Subsubtitle"],
Cell[6818, 192, 138, 1, 32, "Text"],
Cell[6959, 195, 349, 10, 30, "Input",
 CellID->1903859721],
Cell[7311, 207, 197, 4, 32, "Text"],
Cell[7511, 213, 405, 11, 30, "Input",
 CellID->1399472076],
Cell[7919, 226, 288, 6, 32, "Text"],
Cell[8210, 234, 330, 9, 30, "Input"],
Cell[8543, 245, 334, 6, 32, "Text"],
Cell[8880, 253, 331, 9, 30, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9248, 267, 110, 1, 35, "Subsubtitle"],
Cell[9361, 270, 302, 8, 30, "Input"],
Cell[9666, 280, 300, 7, 29, "Text"],
Cell[9969, 289, 127, 2, 30, "Input"],
Cell[10099, 293, 222, 4, 29, "Text"],
Cell[10324, 299, 827, 23, 30, "Input"],
Cell[11154, 324, 612, 13, 29, "Text"],
Cell[11769, 339, 302, 8, 30, "Input"],
Cell[12074, 349, 851, 25, 30, "Input"],
Cell[12928, 376, 126, 2, 30, "Input"],
Cell[13057, 380, 302, 8, 30, "Input"],
Cell[13362, 390, 821, 24, 30, "Input"],
Cell[14186, 416, 126, 2, 30, "Input"],
Cell[14315, 420, 173, 4, 32, "Text"]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

